Transport properties of the strongly interacting quark-gluon plasma

We investigate the transport properties of the strongly interacting quark-gluon plasma (sQGP) by comparing the role of elastic and inelastic (radiative) processes in the sQGP medium within the effective dynamical quasi-particle model (DQPM), constructed for the description of non-perturbative quantum chromodynamic (QCD) phenomena of the sQGP in line with the lattice QCD (lQCD) equation of state. First, we present the results for the energy and temperature dependencies of the total radiative cross sections and compare them to the corresponding elastic cross sections. Second, we perform a calculation of the interaction rate and relaxation time of radiative versus elastic scatterings. Finally, we obtain the jet transport coefficient $\hat{q}$ and investigate its dependence on the choice of the strong coupling in thermal, jet parton and radiative vertices.

==> anc/Figure-1_left.dat <==
# Total cross section [mb] as a function of sqrt{s} [GeV]
# srs    inel(1.2T_c)    inel(3T_c)    inel(6T_c)    el(1.2T_c)    el(3T_c)    el(6T_c)
1.000    0.00e+00        0.00e+00      0.00e+00      2.23e+00      0.00e+00    0.00e+00
1.185    0.00e+00        0.00e+00      0.00e+00      2.33e+00      7.93e-02    0.00e+00
1.403    0.00e+00        0.00e+00      0.00e+00      2.78e+00      8.33e-02    0.00e+00
1.662    0.00e+00        0.00e+00      0.00e+00      3.23e+00      9.94e-02    0.00e+00
1.969    1.14e-01        0.00e+00      0.00e+00      3.62e+00      1.16e-01    1.13e-02
2.333    5.80e-01        9.51e-04      0.00e+00      3.94e+00      1.29e-01    1.32e-02
2.763    1.47e+00        4.73e-03      0.00e+00      4.20e+00      1.41e-01    1.56e-02
3.274    2.82e+00        1.19e-02      1.65e-05      4.40e+00      1.50e-01    1.78e-02
3.878    4.62e+00        2.27e-02      2.15e-04      4.56e+00      1.57e-01    1.96e-02
4.594    6.84e+00        3.70e-02      6.73e-04      4.69e+00      1.63e-01    2.10e-02
5.442    9.39e+00        5.47e-02      1.43e-03      4.79e+00      1.67e-01    2.22e-02
6.447    1.22e+01        7.49e-02      2.49e-03      4.87e+00      1.71e-01    2.31e-02
7.637    1.53e+01        9.73e-02      3.84e-03      4.93e+00      1.74e-01    2.38e-02
9.047    1.85e+01        1.21e-01      5.43e-03      4.98e+00      1.76e-01    2.44e-02
10.717   2.17e+01        1.46e-01      7.22e-03      5.01e+00      1.78e-01    2.49e-02
12.695   2.50e+01        1.72e-01      9.18e-03      5.04e+00      1.79e-01    2.52e-02
15.039   2.83e+01        1.98e-01      1.12e-02      5.07e+00      1.80e-01    2.55e-02
17.815   3.15e+01        2.23e-01      1.34e-02      5.08e+00      1.81e-01    2.57e-02
21.104   3.45e+01        2.48e-01      1.55e-02      5.10e+00      1.81e-01    2.59e-02
25.000   3.75e+01        2.72e-01      1.77e-02      5.11e+00      1.82e-01    2.60e-02


==> anc/Figure-1_right.dat <==
# Total cross section [mb] as a function of T/Tc
# T/Tc    inel(2 GeV)    inel(5 GeV)    inel(9 GeV)    el(2 GeV)    el(5 GeV)    el(9 GeV)
1.000     5.70e-02       3.00e+01       7.57e+01       8.79e+00     1.20e+01     1.27e+01
1.088     1.35e-01       1.62e+01       3.87e+01       5.83e+00     7.75e+00     8.16e+00
1.185     1.43e-01       8.88e+00       2.03e+01       3.89e+00     5.06e+00     5.31e+00
1.289     1.15e-01       4.94e+00       1.09e+01       2.63e+00     3.37e+00     3.53e+00
1.403     8.09e-02       2.81e+00       6.11e+00       1.81e+00     2.30e+00     2.40e+00
1.527     5.20e-02       1.65e+00       3.54e+00       1.27e+00     1.60e+00     1.67e+00
1.662     3.13e-02       9.89e-01       2.13e+00       9.03e-01     1.14e+00     1.19e+00
1.809     1.77e-02       6.11e-01       1.33e+00       6.55e-01     8.31e-01     8.68e-01
1.969     9.28e-03       3.84e-01       8.48e-01       4.81e-01     6.16e-01     6.45e-01
2.143     4.44e-03       2.47e-01       5.57e-01       3.58e-01     4.64e-01     4.87e-01
2.333     1.83e-03       1.60e-01       3.74e-01       2.69e-01     3.54e-01     3.72e-01
2.539     5.60e-04       1.04e-01       2.53e-01       2.02e-01     2.72e-01     2.87e-01
2.763     7.74e-05       6.87e-02       1.74e-01       1.53e-01     2.11e-01     2.23e-01
3.008     0.00e+00       4.50e-02       1.19e-01       1.16e-01     1.64e-01     1.75e-01
3.274     0.00e+00       2.93e-02       8.23e-02       8.77e-02     1.28e-01     1.37e-01
3.563     0.00e+00       1.90e-02       5.69e-02       6.63e-02     1.00e-01     1.08e-01
3.878     0.00e+00       1.22e-02       3.92e-02       4.99e-02     7.81e-02     8.46e-02
4.221     0.00e+00       7.75e-03       2.69e-02       3.74e-02     6.10e-02     6.65e-02
4.594     0.00e+00       4.88e-03       1.84e-02       2.80e-02     4.77e-02     5.23e-02
5.000     0.00e+00       3.02e-03       1.25e-02       2.10e-02     3.72e-02     4.11e-02


==> anc/Figure-2_left.dat <==
# Interaction rate [GeV] as a function of temperature [GeV]
# Tem    el(q)     el(g)     inel(q)    inel(g)
0.158    9.49e-02  3.09e-01  3.31e-04   4.42e-04
0.170    1.10e-01  3.45e-01  6.51e-04   9.01e-04
0.183    1.22e-01  3.70e-01  1.07e-03   1.53e-03
0.195    1.29e-01  3.85e-01  1.57e-03   2.29e-03
0.208    1.35e-01  3.94e-01  2.07e-03   3.10e-03
0.220    1.39e-01  4.00e-01  2.58e-03   3.93e-03
0.233    1.42e-01  4.05e-01  3.07e-03   4.70e-03
0.245    1.44e-01  4.09e-01  3.53e-03   5.46e-03
0.258    1.46e-01  4.12e-01  3.95e-03   6.20e-03
0.270    1.48e-01  4.16e-01  4.37e-03   6.81e-03
0.283    1.50e-01  4.19e-01  4.71e-03   7.46e-03
0.295    1.52e-01  4.25e-01  5.10e-03   7.99e-03
0.308    1.53e-01  4.29e-01  5.37e-03   8.54e-03
0.320    1.55e-01  4.33e-01  5.69e-03   9.09e-03
0.333    1.58e-01  4.39e-01  5.94e-03   9.57e-03
0.345    1.60e-01  4.44e-01  6.20e-03   1.00e-02
0.358    1.62e-01  4.50e-01  6.48e-03   1.04e-02
0.370    1.64e-01  4.57e-01  6.72e-03   1.08e-02
0.383    1.67e-01  4.63e-01  6.96e-03   1.12e-02
0.395    1.69e-01  4.68e-01  7.23e-03   1.16e-02
0.408    1.71e-01  4.76e-01  7.43e-03   1.20e-02
0.420    1.74e-01  4.82e-01  7.68e-03   1.24e-02
0.433    1.76e-01  4.89e-01  7.86e-03   1.28e-02
0.445    1.78e-01  4.95e-01  8.11e-03   1.33e-02
0.458    1.81e-01  5.02e-01  8.33e-03   1.36e-02
0.470    1.83e-01  5.08e-01  8.49e-03   1.39e-02
0.483    1.86e-01  5.16e-01  8.68e-03   1.43e-02
0.495    1.88e-01  5.22e-01  8.87e-03   1.46e-02
0.508    1.90e-01  5.28e-01  9.14e-03   1.48e-02
0.520    1.93e-01  5.34e-01  9.28e-03   1.51e-02


==> anc/Figure-4.dat <==
# qhat/T^3 as a function of T[GeV] for different scenarios
# Tem    DQPM      Scen. I    Scen. II    Scen. III    Scen. IV
0.158    9.49e+01  3.90e-01   5.49e+00    1.57e+00     4.90e+00
0.175    7.18e+01  6.70e-01   6.99e+00    1.89e+00     5.88e+00
0.192    5.29e+01  9.91e-01   7.98e+00    2.08e+00     6.45e+00
0.209    3.95e+01  1.32e+00   8.54e+00    2.16e+00     6.68e+00
0.227    3.03e+01  1.64e+00   8.73e+00    2.18e+00     6.70e+00
0.244    2.38e+01  1.92e+00   8.70e+00    2.15e+00     6.57e+00
0.261    1.92e+01  2.16e+00   8.50e+00    2.10e+00     6.36e+00
0.278    1.59e+01  2.37e+00   8.24e+00    2.05e+00     6.13e+00
0.295    1.35e+01  2.54e+00   7.96e+00    1.99e+00     5.86e+00
0.313    1.16e+01  2.68e+00   7.59e+00    1.93e+00     5.60e+00
0.330    1.02e+01  2.80e+00   7.28e+00    1.87e+00     5.35e+00
0.347    9.04e+00  2.88e+00   6.96e+00    1.81e+00     5.13e+00
0.364    8.12e+00  2.96e+00   6.61e+00    1.76e+00     4.90e+00
0.381    7.36e+00  3.02e+00   6.33e+00    1.71e+00     4.71e+00
0.399    6.69e+00  3.06e+00   6.05e+00    1.66e+00     4.50e+00
0.416    6.16e+00  3.11e+00   5.79e+00    1.62e+00     4.33e+00
0.433    5.69e+00  3.14e+00   5.55e+00    1.58e+00     4.16e+00
0.450    5.28e+00  3.16e+00   5.32e+00    1.54e+00     4.01e+00
0.467    4.92e+00  3.19e+00   5.10e+00    1.50e+00     3.86e+00
0.484    4.60e+00  3.21e+00   4.90e+00    1.46e+00     3.73e+00
0.502    4.31e+00  3.22e+00   4.72e+00    1.43e+00     3.60e+00
0.519    4.06e+00  3.24e+00   4.55e+00    1.40e+00     3.48e+00
0.536    3.82e+00  3.24e+00   4.38e+00    1.37e+00     3.36e+00
0.553    3.62e+00  3.26e+00   4.23e+00    1.34e+00     3.26e+00
0.570    3.44e+00  3.27e+00   4.09e+00    1.31e+00     3.17e+00
0.588    3.27e+00  3.29e+00   3.95e+00    1.29e+00     3.09e+00
0.605    3.11e+00  3.29e+00   3.83e+00    1.26e+00     2.99e+00
0.622    2.96e+00  3.30e+00   3.71e+00    1.24e+00     2.91e+00
0.639    2.83e+00  3.31e+00   3.59e+00    1.22e+00     2.83e+00
0.656    2.70e+00  3.31e+00   3.48e+00    1.20e+00     2.76e+00
0.673    2.58e+00  3.31e+00   3.38e+00    1.18e+00     2.69e+00
0.691    2.47e+00  3.32e+00   3.29e+00    1.15e+00     2.62e+00
0.708    2.36e+00  3.31e+00   3.20e+00    1.13e+00     2.56e+00
0.725    2.27e+00  3.32e+00   3.11e+00    1.11e+00     2.50e+00
0.742    2.17e+00  3.31e+00   3.03e+00    1.09e+00     2.43e+00
0.759    2.09e+00  3.32e+00   2.96e+00    1.08e+00     2.38e+00
0.777    2.01e+00  3.32e+00   2.88e+00    1.06e+00     2.33e+00
0.794    1.94e+00  3.33e+00   2.81e+00    1.04e+00     2.28e+00
0.811    1.87e+00  3.33e+00   2.74e+00    1.03e+00     2.22e+00
0.828    1.80e+00  3.33e+00   2.68e+00    1.01e+00     2.18e+00
0.845    1.74e+00  3.33e+00   2.62e+00    9.97e-01     2.14e+00
0.863    1.68e+00  3.33e+00   2.55e+00    9.82e-01     2.09e+00
0.880    1.62e+00  3.33e+00   2.50e+00    9.67e-01     2.05e+00
0.897    1.57e+00  3.33e+00   2.44e+00    9.53e-01     2.00e+00
0.914    1.51e+00  3.33e+00   2.39e+00    9.38e-01     1.97e+00
0.931    1.47e+00  3.33e+00   2.34e+00    9.26e-01     1.93e+00
0.948    1.42e+00  3.33e+00   2.29e+00    9.13e-01     1.90e+00
0.966    1.38e+00  3.33e+00   2.24e+00    9.01e-01     1.86e+00
0.983    1.34e+00  3.34e+00   2.20e+00    8.90e-01     1.83e+00
1.000    1.30e+00  3.33e+00   2.15e+00    8.78e-01     1.79e+00

